Statistics of subgroups of the modular group

We count the finitely generated subgroups of the modular group $\textsf{PSL}(2,\mathbb{Z})$. More precisely: each such subgroup $H$ can be represented by its Stallings graph $\Gamma(H)$, we consider the number of vertices of $\Gamma(H)$ to be the size of $H$ and we count the subgroups of size $n$. Since an index $n$ subgroup has size $n$, our results generalize the known results on the enumeration of the finite index subgroups of $\textsf{PSL}(2,\mathbb{Z})$. We give asymptotic equivalents for the number of finitely generated subgroups of $\textsf{PSL}(2,\mathbb{Z})$, as well as of the number of finite index subgroups, free subgroups and free finite index subgroups. We also give the expected value of the isomorphism type of a size $n$ subgroup and prove a large deviations statement concerning this value. Similar results are proved for finite index and for free subgroups. Finally, we show how to efficiently generate uniformly at random a size $n$ subgroup (resp. finite index subgroup, free subgroup) of $\textsf{PSL}(2,\mathbb{Z})$.

==> modular_paper.py <==
# -*- coding: utf-8 -*-

#### Computations for the paper
#### Statistics of the subgroups of the modular group
#### by F. Bassino, C. Nicaud, P. Weil.
#### 31 March, 2020

from fractions import Fraction

# maximal size (+1) of the subgroups we consider
nmax = 37

### ancillary
def factorial(n):
    if n == 0 or n == 1:
        return 1
    return n * factorial(n - 1)

def is_even(n):
    return n % 2 == 0

### Finitely generated subgroups

## counting involutions, ie 2-structures - T2 is the EGS

T2 = [[Fraction(0) for _ in range(n+3)] for n in range(nmax)]
T2[0][0] = Fraction(1); T2[1][1] = Fraction(1); T2[2][0] = Fraction(1,2); T2[2][2] = Fraction(1,2)
for n in range(3,nmax):
    T2[n][0] = T2[n - 2][0] / n
    for ell in range(1,n + 1):
        T2[n][ell] = (T2[n - 1][ell - 1] + T2[n - 2][ell]) / n

## counting 3-structures, ie partial injections consisting of fixed points,
## 3-cycles and isolated edges - T3 is the EGS

T3 = [[[Fraction(0) for k in range(n+4)] for ell in range(n+4)] for n in range(nmax)]
T3[0][0][0] = Fraction(1); T3[1][1][0] = Fraction(1)
T3[2][0][1] = Fraction(1); T3[2][2][0] = Fraction(1,2)
T3[3][0][0] = Fraction(1,3); T3[3][1][1] = Fraction(1); T3[3][3][0] = Fraction(1,6)
for n in range(4,nmax):
    T3[n][0][0] = T3[n - 3][0][0] / n
    for k in range(1,n + 1):
        T3[n][0][k] = (2 * T3[n - 2][0][k - 1] + T3[n - 3][0][k]) / n
    for ell in range(1,n + 1):
        T3[n][ell][0] = (T3[n - 1][ell - 1][0] + T3[n - 3][ell][0]) / n
        for k in range(1,n + 1):
            T3[n][ell][k] = (T3[n - 1][ell - 1][k] + (2 * T3[n - 2][ell][k - 1]) + T3[n - 3][ell][k]) / n
summedT3over_k = [[sum(T3[n][ell]) for ell in range(n + 4)] for n in range(nmax)]

## counting pairs of a 2-structure and a 3-structure (of size at least 2) - Gtilde is the EGS

Gtilde = [[Fraction(0) for _ in range(2 * nmax + 1)] for _ in range(nmax)]
# by convention, Gtilde has constant coefficient 1
Gtilde[0][0] = Fraction(1)
Gtilde[1][2] = Fraction(1)
for n in range(2,nmax):
    for ell1 in range(n + 1):
        for ell2 in range(n + 1):
            Gtilde[n][ell1 + ell2] = Gtilde[n][ell1 + ell2] +  (T2[n][ell1] * summedT3over_k[n][ell2])
    for ell in range(2 * n + 1):
        Gtilde[n][ell] = Gtilde[n][ell] * factorial(n)

## counting connected cyclically reduced graphs -- G is the EGS

G = [[Fraction(0) for _ in range(n + 2)] for n in range(nmax)]
G[1] = Gtilde[1]
for n in range(2,nmax):
    for ell in range(n + 1):
        H = [0 for _ in range(n)]
        for k in range(1,n):
            HH = [Fraction(0) for _ in range(ell + 1)]
            for ell1 in range(ell + 1):
                if ell1 <= k + 1 and ell - ell1 <= 2 * (n - k):
                    HH[ell1] = G[k][ell1] * Gtilde[n - k][ell - ell1]
            H[k] = k * sum(HH) / n
        G[n][ell] = Gtilde[n][ell] - sum(H)

## counting labeled reduced rooted graphs
L = [Fraction(0) for n in range(nmax)]
L[1] = Fraction(4)
for n in range(2,nmax):
    for ell in range(n + 2):
        L[n] = L[n] + (n + ell) * G[n][ell]
    L[n] = L[n] * factorial(n)

## counting subgroups

Hfg = [0,4] + [L[n]/factorial(n) for n in range(2,nmax)]

### Finite index subgroups

## counting permutational 3-structures, ie permutations of order 3 - T3fi is the EGS
# T3fi in single variable (no need to keep track of loops)

T3fi = [Fraction(0) for _ in range(nmax)]
T3fi[0] = Fraction(1); T3fi[1] = Fraction(1)
T3fi[2] = Fraction(1,2); T3fi[3] = Fraction(1,2)
for n in range(4,nmax):
    T3fi[n] = (T3fi[n - 1] + T3fi[n - 3]) / n

## counting pairs of a 2-structure and a permutational 3-structure
## (of size at least 2; and there is 1 of size 1) - Gtildefi is the EGS

Gtildefi = [Fraction(0) for _ in range(nmax)]
Gtildefi[0] = Fraction(1)
Gtildefi[1] = Fraction(1)
for n in range(2,nmax):
    Gtildefi[n] = sum(T2[n]) * T3fi[n] * factorial(n)

## counting connected permutational cyclically reduced graphs -- Gfi is the EGS
# single variable + S = exp(T) (will be reused for free finite index)

S = Gtildefi
T = [Fraction(0) for _ in range(nmax)]
T[1] = S[1]
for n in range(2,nmax):
    H = Fraction(0)
    for k in range(1,n):
        H = H + (k * T[k] * S[n-k])
    T[n] = S[n] - (H / n)
Gfi = T

## counting finite index subgroups

Hfi = [Fraction(0),Fraction(1)] + [n * Gfi[n] for n in range(2,nmax)]

### Free subgroups

## counting fixpoint free involutions, ie loopfree 2-structures - T20ff is the EGS
# here we need a second variable, but only to count isolated b-edges, so not for T20ff

T20ff = [Fraction(0) for _ in range(nmax)]
T20ff[0] = Fraction(1)
for n in range(2,nmax):
    if is_even(n):
        T20ff[n] = T20ff[n - 2] / n

## counting loopfree 3-structures - T30ff is the EGS

T30ff = [[Fraction(0) for k in range(n+4)] for n in range(nmax)]
T30ff[0][0] = Fraction(1); T30ff[2][1] = Fraction(1)
T30ff[3][0] = Fraction(1,3)
for n in range(4,nmax):
    T30ff[n][0] = T30ff[n - 3][0] / n
    for k in range(1,n + 1):
        T30ff[n][k] = (2 * T30ff[n - 2][k - 1] + T30ff[n - 3][k]) / n

## counting pairs of a loop-free 2- and 3-structures - Gtilde0ff is the EGS

Gtilde0ff = [[Fraction(0) for _ in range(n + 2)] for n in range(nmax)]
Gtilde0ff[0][0] = Fraction(1)
for n in range(1,nmax):
    for k in range(n):
        Gtilde0ff[n][k] = factorial(n) * T20ff[n] * T30ff[n][k]

## counting connected loop-free cyclically reduced graphs -- G0ff is the EGS

G0ff = [[Fraction(0) for _ in range(n + 2)] for n in range(nmax)]
G0ff[1] = Gtilde0ff[1]
for n in range(2,nmax):
    for k in range(n + 1):
        H = [0 for _ in range(n)]
        for ell in range(1,n):
            HH = [Fraction(0) for _ in range(k + 1)]
            for h in range(k + 1):
                if h <= ell + 1 and k - h <= (n - ell) + 1:
                    HH[h] = G0ff[ell][h] * Gtilde0ff[n - ell][k - h]
            H[ell] = ell * sum(HH)
        G0ff[n][k] = Gtilde0ff[n][k] - (sum(H) / n)

## counting cyclically reduced free subgroups

H0ff = [n * sum(G0ff[n]) for n in range(nmax)]

## counting connected 1-loop cyclically reduced graphs -- G1ff is the EGS

G1ff = [Fraction(0) for _ in range(nmax)]
for m in range(1,nmax):
    if is_even(m):
        n = m // 2
        H = [Fraction(0) for _ in range(n)]
        for h in range(n):
            for k in range(1,h + 2):
                H[h] = H[h] + (k * G0ff[2 * h][k])
            H[h] = 2**(n - h - 1) * H[h]
        G1ff[m] = sum(H)
        G1ff[m-1] = G1ff[m]

## counting free subgroups

Hff = [H0ff[n] + G1ff[n] for n in range(nmax)]

### Free finite index subgroups

T2ffi = T20ff

T3ffi = [Fraction(0) for _ in range(nmax)]
T3ffi[0] = Fraction(1)
for n in range(3,nmax):
    if n % 3 == 0:
        T3ffi[n] = T3ffi[n - 3] / n
        
Gtildeffi = [Fraction(0) for _ in range(nmax)]
Gtildeffi[0] = Fraction(1)
for n in range(1,nmax):
    Gtildeffi[n] = T2ffi[n] * T3ffi[n] * factorial(n)

S = Gtildeffi
T = [Fraction(0) for _ in range(nmax)]
T[1] = S[1]
for n in range(2,nmax):
    H = Fraction(0)
    for k in range(1,n):
        H = H + (k * T[k] * S[n-k])
    T[n] = S[n] - (H / n)
Gffi = T

Hffi = [Fraction(0),Fraction(0)] + [n * Gffi[n] for n in range(2,nmax)]

### Printout
for n in range(1,nmax):
    print(n, Hfg[n], Hfi[n], Hff[n], Hffi[n], sep=' & ', end=' \\\\ \n')

      



